Causal inference via algebraic geometry: feasibility tests for functional causal structures with two binary observed variables

We provide a scheme for inferring causal relations from uncontrolled statistical data based on tools from computational algebraic geometry, in particular, the computation of Groebner bases. We focus on causal structures containing just two observed variables, each of which is binary. We consider the consequences of imposing different restrictions on the number and cardinality of latent variables and of assuming different functional dependences of the observed variables on the latent ones (in particular, the noise need not be additive). We provide an inductive scheme for classifying functional causal structures into distinct observational equivalence classes. For each observational equivalence class, we provide a procedure for deriving constraints on the joint distribution that are necessary and sufficient conditions for it to arise from a model in that class. We also demonstrate how this sort of approach provides a means of determining which causal parameters are identifiable and how to solve for these. Prospects for expanding the scope of our scheme, in particular to the problem of quantum causal inference, are also discussed.

==> Face_and_line.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     48548,       1502]
NotebookOptionsPosition[     45770,       1403]
NotebookOutlinePosition[     46112,       1418]
CellTagsIndexPosition[     46069,       1415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q2"}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6209963934748535`*^9, 3.620996474559491*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", "q1", "-", 
    RowBox[{"p10", " ", "q1"}], "+", 
    RowBox[{"2", " ", "q2"}], "-", 
    RowBox[{"2", " ", "p10", " ", "q2"}], "-", 
    RowBox[{"2", " ", "p11", " ", "q2"}], "-", 
    RowBox[{"2", " ", "q1", " ", "q2"}], "+", 
    RowBox[{"p10", " ", "q1", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q1", " ", "q2"}]}], ",", 
   RowBox[{"1", "-", "p10", "-", "q", "-", 
    RowBox[{"2", " ", "q2"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"2", " ", "q", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6209964761605825`*^9, 3.621770910878498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", "q1", "-", 
       RowBox[{"p10", " ", "q1"}], "+", 
       RowBox[{"2", " ", "q2"}], "-", 
       RowBox[{"2", " ", "p10", " ", "q2"}], "-", 
       RowBox[{"2", " ", "p11", " ", "q2"}], "-", 
       RowBox[{"2", " ", "q1", " ", "q2"}], "+", 
       RowBox[{"p10", " ", "q1", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", "p10", "-", "q", "-", 
       RowBox[{"2", " ", "q2"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}], "+", 
       RowBox[{"2", " ", "q", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62099648834828*^9, 3.620996514248761*^9}, {
  3.6217738144665737`*^9, 3.621773814538578*^9}, {3.621773866660559*^9, 
  3.621773867230592*^9}, {3.6217740343001475`*^9, 3.6217740450007596`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.621774046284833*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", "p10", "+", 
       RowBox[{"2", " ", "q2"}], "-", 
       RowBox[{"p10", " ", "q2"}], "-", 
       RowBox[{"p11", " ", "q2"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "q2"}]}]]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p10", "+", "p11"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "q2"}]}], ")"}]}], 
      RowBox[{"1", "-", "p10", "-", 
       RowBox[{"2", " ", "q2"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.620996515659842*^9, 3.621773818526806*^9, 3.6217738677326202`*^9, {
   3.6217740371593113`*^9, 3.6217740462868333`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q1"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210001192519555`*^9, 3.6210002083480515`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "q1"}], "+", 
    RowBox[{"p11", " ", "q1"}], "+", 
    SuperscriptBox["q1", "2"], "+", "q2", "-", 
    RowBox[{"p10", " ", "q2"}], "-", 
    RowBox[{"p11", " ", "q2"}], "-", 
    RowBox[{"q1", " ", "q2"}], "+", 
    RowBox[{"p10", " ", "q1", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q1", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p11", "+", "q1", "-", "q2", "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210002106371827`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q1"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621000812644615*^9, 3.6210008909530945`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", "q1", "+", 
    RowBox[{"p10", " ", "q1"}], "-", 
    RowBox[{"p11", " ", "q1"}], "-", 
    SuperscriptBox["q1", "2"], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "-", 
    RowBox[{"q1", " ", "q2"}], "-", 
    RowBox[{"p10", " ", "q1", " ", "q2"}], "-", 
    RowBox[{"p11", " ", "q1", " ", "q2"}], "+", 
    RowBox[{
     SuperscriptBox["q1", "2"], " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", "p11", "-", "q", "+", "q1", "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"q", " ", "q2"}], "-", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "-", "q1", "+", 
    RowBox[{"2", " ", "q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210008918481455`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q1"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210592132549515`*^9, 3.62105928456603*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", "q1", "+", 
    RowBox[{"p10", " ", "q1"}], "-", 
    RowBox[{"p11", " ", "q1"}], "-", 
    SuperscriptBox["q1", "2"], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "-", 
    RowBox[{"q1", " ", "q2"}], "-", 
    RowBox[{"p10", " ", "q1", " ", "q2"}], "-", 
    RowBox[{"p11", " ", "q1", " ", "q2"}], "+", 
    RowBox[{
     SuperscriptBox["q1", "2"], " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", "p11", "-", "q", "+", "q1", "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"q", " ", "q2"}], "-", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "-", "q1", "+", 
    RowBox[{"2", " ", "q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210592988068447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", "q1", "+", 
       RowBox[{"p10", " ", "q1"}], "-", 
       RowBox[{"p11", " ", "q1"}], "-", 
       SuperscriptBox["q1", "2"], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}], "-", 
       RowBox[{"q1", " ", "q2"}], "-", 
       RowBox[{"p10", " ", "q1", " ", "q2"}], "-", 
       RowBox[{"p11", " ", "q1", " ", "q2"}], "+", 
       RowBox[{
        SuperscriptBox["q1", "2"], " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", "p11", "-", "q", "+", "q1", "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}], "+", 
       RowBox[{"q", " ", "q2"}], "-", 
       RowBox[{"q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "+", "p11", "-", "q", "-", "q1", "+", 
       RowBox[{"2", " ", "q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621060717253975*^9, 3.621060742407414*^9}, {
  3.621060836910819*^9, 3.621060843286184*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{
  3.621060743459474*^9, {3.6210608377188654`*^9, 3.62106084462726*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p10"}], "-", "p11", "+", "q1"}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "q1"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p10"}], "+", "q1", "+", 
       RowBox[{"p10", " ", "q1"}], "-", 
       RowBox[{"p11", " ", "q1"}], "-", 
       SuperscriptBox["q1", "2"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p10", "+", "p11", "-", "q1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "q1"}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.621060743460474*^9, {3.6210608377208652`*^9, 3.6210608446282606`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q1"}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210615553499117`*^9, 3.6210616258069415`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{"1", "-", "p10", "-", "p11", "-", 
    RowBox[{"2", " ", "q1"}], "+", 
    RowBox[{"2", " ", "p10", " ", "q1"}], "+", 
    RowBox[{"p11", " ", "q1"}], "+", 
    SuperscriptBox["q1", "2"], "-", "q2", "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"q1", " ", "q2"}], "-", 
    RowBox[{"p10", " ", "q1", " ", "q2"}], "-", 
    RowBox[{"p11", " ", "q1", " ", "q2"}]}], ",", 
   RowBox[{"2", "-", 
    RowBox[{"2", " ", "p10"}], "-", "p11", "-", "q", "-", "q1", "-", "q2", 
    "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}], "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210616272990265`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.621062001706442*^9, 3.6210620601167827`*^9}, 
   3.6210621007641077`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{{3.6210620422677617`*^9, 3.6210620611838436`*^9}, {
  3.6210621043473125`*^9, 3.621062104563325*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q2", " ", "q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "+", 
      RowBox[{"q2", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}], "q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "p00", ",", "p10", ",", "p11"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210620950697813`*^9, 3.621062184677907*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p10", "+", "p11", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.621062185496954*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q3"}], ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q3"}], "-", "p01"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "q", ",", "q1", ",", "q2", ",", "q3", ",", "p00", ",", "p01", ",", "p10", 
     ",", "p11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210638132080536`*^9, 3.6210638191273923`*^9}, {
   3.621063929812723*^9, 3.621064017442735*^9}, {3.6210640819104223`*^9, 
   3.621064095936225*^9}, {3.6210641884715176`*^9, 3.6210642077886224`*^9}, 
   3.6210646140538597`*^9, {3.621067029919039*^9, 3.621067041025674*^9}, {
   3.621067082705058*^9, 3.621067094143712*^9}, {3.621067186601001*^9, 
   3.6210672060551133`*^9}, {3.62106728344654*^9, 3.6210673314652863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{"p01", "-", 
    RowBox[{"p01", " ", "q1"}], "-", "q3", "+", 
    RowBox[{"p10", " ", "q3"}], "+", 
    RowBox[{"p11", " ", "q3"}], "+", 
    RowBox[{"q1", " ", "q3"}]}], ",", 
   RowBox[{"p01", "-", "q3", "+", 
    RowBox[{"q", " ", "q3"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.621067332497346*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6210646102076397`*^9, 3.62106461021664*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", 
       RowBox[{"p01", " ", "q1"}], "-", "q3", "+", 
       RowBox[{"p10", " ", "q3"}], "+", 
       RowBox[{"p11", " ", "q3"}], "+", 
       RowBox[{"q1", " ", "q3"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", "q3", "+", 
       RowBox[{"q", " ", "q3"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "+", "p11", "-", "q", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2", ",", "q3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210673952979374`*^9, 3.621067425917689*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "svars"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Equations may not give solutions for all \\\"solve\\\" \
variables. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/Solve/svars\\\", \
ButtonNote -> \\\"Solve::svars\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6210674270477533`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p01"}], "+", "q3"}], "q3"]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{"p01", "-", "q3", "+", 
       RowBox[{"p10", " ", "q3"}], "+", 
       RowBox[{"p11", " ", "q3"}]}], 
      RowBox[{"p01", "-", "q3"}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6210674270487537`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q1"}], "-", "p01"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "q", ",", "q1", ",", "q2", ",", "p00", ",", "p01", ",", "p10", ",", 
     "p11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621068221427189*^9, 3.6210682284225893`*^9}, {
  3.621068317226669*^9, 3.6210683584450264`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], 
    ",", 
    RowBox[{
     RowBox[{"-", "p10"}], "+", 
     RowBox[{"p10", " ", "q2"}], "+", 
     RowBox[{"p11", " ", "q2"}]}], ",", 
    RowBox[{"p01", "-", "q1", "-", 
     RowBox[{"p01", " ", "q1"}], "+", 
     RowBox[{"p10", " ", "q1"}], "+", 
     RowBox[{"p11", " ", "q1"}], "+", 
     SuperscriptBox["q1", "2"]}], ",", 
    RowBox[{"p01", "-", "p10", "-", "p11", "+", "q", "-", "q1"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", "q1", "-", 
       RowBox[{"p01", " ", "q1"}], "+", 
       RowBox[{"p10", " ", "q1"}], "+", 
       RowBox[{"p11", " ", "q1"}], "+", 
       SuperscriptBox["q1", "2"]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", "p10", "-", "p11", "+", "q", "-", "q1"}], 
      "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6210683778871384`*^9, 3.6210684034466004`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{"p01", "-", "q1", "-", 
    RowBox[{"p01", " ", "q1"}], "+", 
    RowBox[{"p10", " ", "q1"}], "+", 
    RowBox[{"p11", " ", "q1"}], "+", 
    SuperscriptBox["q1", "2"]}], ",", 
   RowBox[{"p01", "-", "p10", "-", "p11", "+", "q", "-", "q1"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.621068404111638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p01", "+", "p10", "-", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "p01"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "p01", "-", "p10", "-", "p11"}], ")"}], 
            "2"]}]], "+", "p11"}], ")"}]}]}], ",", 
     RowBox[{"q1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p01", "-", "p10", "-", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "p01"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "p01", "-", "p10", "-", "p11"}], ")"}], 
            "2"]}]], "-", "p11"}], ")"}]}]}], ",", 
     RowBox[{"q2", "\[Rule]", 
      FractionBox["p10", 
       RowBox[{"p10", "+", "p11"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"q", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p01", "+", "p10", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "p01"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "p01", "-", "p10", "-", "p11"}], ")"}], 
            "2"]}]], "+", "p11"}], ")"}]}]}], ",", 
     RowBox[{"q1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "p01", "-", "p10", "+", 
         SqrtBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "p01"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "p01", "-", "p10", "-", "p11"}], ")"}], 
            "2"]}]], "-", "p11"}], ")"}]}]}], ",", 
     RowBox[{"q2", "\[Rule]", 
      FractionBox["p10", 
       RowBox[{"p10", "+", "p11"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.62106840414964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q2"}], "-", "p01"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "q1", ",", "q", ",", "q2", ",", "p00", ",", "p01", ",", "p10", ",", 
     "p11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621070887134194*^9, 3.62107089003936*^9}, {
  3.6210754926812935`*^9, 3.6210754947044086`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p01", " ", "p10"}], "+", 
    RowBox[{"p01", " ", "p11"}], "+", 
    RowBox[{"p10", " ", "q"}]}], ",", 
   RowBox[{"p01", "-", "q2", "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{"p10", "-", 
    RowBox[{"p01", " ", "p10"}], "-", 
    SuperscriptBox["p10", "2"], "-", 
    RowBox[{"p01", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p10", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p11", " ", "q1"}]}], ",", 
   RowBox[{"p01", "+", "p10", "-", 
    RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210754964815106`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], 
    ",", 
    RowBox[{
     RowBox[{"-", "p10"}], "+", 
     RowBox[{"p10", " ", "q2"}], "+", 
     RowBox[{"p11", " ", "q2"}]}], ",", 
    RowBox[{"p10", "-", 
     RowBox[{"p01", " ", "p10"}], "-", 
     SuperscriptBox["p10", "2"], "-", 
     RowBox[{"p01", " ", "p11"}], "-", 
     RowBox[{"p10", " ", "p11"}], "-", 
     RowBox[{"p10", " ", "q1"}], "+", 
     RowBox[{"p01", " ", "p10", " ", "q1"}], "+", 
     RowBox[{"p01", " ", "p11", " ", "q1"}]}], ",", 
    RowBox[{"p01", "+", "p10", "-", 
     RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
     RowBox[{"q1", " ", "q2"}]}], ",", 
    RowBox[{
     RowBox[{"-", "p10"}], "+", 
     RowBox[{"p01", " ", "p10"}], "+", 
     RowBox[{"p01", " ", "p11"}], "+", 
     RowBox[{"p10", " ", "q"}]}], ",", 
    RowBox[{"p01", "-", "q2", "+", 
     RowBox[{"q", " ", "q2"}]}], ",", 
    RowBox[{"p10", "+", "p11", "-", "q", "+", 
     RowBox[{"q", " ", "q1"}]}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "-", 
       RowBox[{"p01", " ", "p10"}], "-", 
       SuperscriptBox["p10", "2"], "-", 
       RowBox[{"p01", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p10", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p11", " ", "q1"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "+", "p10", "-", 
       RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
       RowBox[{"q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "q"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", "q2", "+", 
       RowBox[{"q", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "+", "p11", "-", "q", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6210709231092515`*^9, 3.6210709584882755`*^9}, {
   3.621073625961523*^9, 3.621073626385547*^9}, 3.621074546053149*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{"p10", "-", 
    RowBox[{"p01", " ", "p10"}], "-", 
    SuperscriptBox["p10", "2"], "-", 
    RowBox[{"p01", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p10", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p11", " ", "q1"}]}], ",", 
   RowBox[{"p01", "+", "p10", "-", 
    RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p01", " ", "p10"}], "+", 
    RowBox[{"p01", " ", "p11"}], "+", 
    RowBox[{"p10", " ", "q"}]}], ",", 
   RowBox[{"p01", "-", "q2", "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.621074559190901*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{"p10", "-", 
       RowBox[{"p01", " ", "p10"}], "-", 
       RowBox[{"p01", " ", "p11"}]}], "p10"]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       SuperscriptBox["p10", "2"], "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "p11"}]}], 
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       RowBox[{"p01", " ", "p11"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.621074559214902*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.621074550717416*^9, 3.621074550729417*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{"p10", "-", 
       RowBox[{"p01", " ", "p10"}], "-", 
       RowBox[{"p01", " ", "p11"}]}], "p10"]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       SuperscriptBox["p10", "2"], "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "p11"}]}], 
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       RowBox[{"p01", " ", "p11"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.621070959679343*^9, 3.6210736275766153`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "-", 
       RowBox[{"p01", " ", "p10"}], "-", 
       SuperscriptBox["p10", "2"], "-", 
       RowBox[{"p01", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p10", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p11", " ", "q1"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "+", "p10", "-", 
       RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
       RowBox[{"q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "q"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", "q2", "+", 
       RowBox[{"q", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "+", "p11", "-", "q", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621070984201746*^9, 3.621070984560766*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{"p10", "-", 
       RowBox[{"p01", " ", "p10"}], "-", 
       RowBox[{"p01", " ", "p11"}]}], "p10"]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       SuperscriptBox["p10", "2"], "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "p11"}]}], 
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "p10"}], "+", 
       RowBox[{"p01", " ", "p11"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6210709864158726`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", "q2", ")"}]}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p01"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "q1", ",", "q", ",", "q2", ",", "p00", ",", "p01", ",", "p10", ",", 
     "p11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621076317528472*^9, 3.621076324164851*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
    RowBox[{"p01", " ", "p11"}], "+", 
    RowBox[{"p11", " ", "q"}]}], ",", 
   RowBox[{"1", "-", "p01", "-", "q", "-", "q2", "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p01"}], " ", "p10"}], "+", "p11", "-", 
    RowBox[{"p01", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "p11"}], "-", 
    SuperscriptBox["p11", "2"], "+", 
    RowBox[{"p01", " ", "p10", " ", "q1"}], "-", 
    RowBox[{"p11", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p11", " ", "q1"}]}], ",", 
   RowBox[{"1", "-", "p01", "-", "p11", "-", "q1", "+", 
    RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{"p10", "+", "p11", "-", "q", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.6210763262829723`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p11", " ", "q"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", "p01", "-", "q", "-", "q2", "+", 
       RowBox[{"q", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "p01"}], " ", "p10"}], "+", "p11", "-", 
       RowBox[{"p01", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "p11"}], "-", 
       SuperscriptBox["p11", "2"], "+", 
       RowBox[{"p01", " ", "p10", " ", "q1"}], "-", 
       RowBox[{"p11", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p11", " ", "q1"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", "p01", "-", "p11", "-", "q1", "+", 
       RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
       RowBox[{"q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p10", "+", "p11", "-", "q", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210763335263867`*^9, 3.621076365596221*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "p01"}], " ", "p10"}], "+", "p11", "-", 
       RowBox[{"p01", " ", "p11"}]}], "p11"]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p10", " ", "p11"}], "+", 
       SuperscriptBox["p11", "2"]}], 
      RowBox[{
       RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
       RowBox[{"p01", " ", "p11"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6210763668312917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"GroebnerBasis", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"q", " ", "q1"}], "-", "p00"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], "q2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], "q2"}], "-", "p10"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "q"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p01"}], ",", " ", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"1", "-", "q1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", "q2"}], ")"}]}], "-", "p11"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "q", ",", "q1", ",", "q2", ",", "p00", ",", "p01", ",", "p10", ",", 
     "p11"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6210794185538406`*^9, 3.6210794802023664`*^9}, {
  3.62107958813054*^9, 3.6210795883205504`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "p00", "+", "p01", "+", "p10", "+", "p11"}], ",", 
   RowBox[{
    RowBox[{"-", "p10"}], "+", 
    RowBox[{"p01", " ", "q2"}], "+", 
    RowBox[{"p10", " ", "q2"}], "+", 
    RowBox[{"p11", " ", "q2"}]}], ",", 
   RowBox[{"p01", "-", 
    SuperscriptBox["p01", "2"], "-", 
    RowBox[{"p01", " ", "p10"}], "+", "p11", "-", 
    RowBox[{"2", " ", "p01", " ", "p11"}], "-", 
    RowBox[{"p10", " ", "p11"}], "-", 
    SuperscriptBox["p11", "2"], "-", 
    RowBox[{"p01", " ", "q1"}], "+", 
    RowBox[{
     SuperscriptBox["p01", "2"], " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p10", " ", "q1"}], "-", 
    RowBox[{"p11", " ", "q1"}], "+", 
    RowBox[{"p01", " ", "p11", " ", "q1"}]}], ",", 
   RowBox[{"1", "-", "p01", "-", "p11", "-", "q1", "+", 
    RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
    RowBox[{"q1", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "p01"}], "+", 
    SuperscriptBox["p01", "2"], "+", 
    RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
    RowBox[{"p01", " ", "p11"}], "+", 
    RowBox[{"p01", " ", "q"}], "+", 
    RowBox[{"p11", " ", "q"}]}], ",", 
   RowBox[{"1", "-", "p01", "-", "q", "-", "q2", "+", 
    RowBox[{"q", " ", "q2"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "p01", "+", "p10", "+", "p11", "+", 
    RowBox[{"q", " ", "q1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.621079484478611*^9, 3.6210795894906173`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "p10"}], "+", 
       RowBox[{"p01", " ", "q2"}], "+", 
       RowBox[{"p10", " ", "q2"}], "+", 
       RowBox[{"p11", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"p01", "-", 
       SuperscriptBox["p01", "2"], "-", 
       RowBox[{"p01", " ", "p10"}], "+", "p11", "-", 
       RowBox[{"2", " ", "p01", " ", "p11"}], "-", 
       RowBox[{"p10", " ", "p11"}], "-", 
       SuperscriptBox["p11", "2"], "-", 
       RowBox[{"p01", " ", "q1"}], "+", 
       RowBox[{
        SuperscriptBox["p01", "2"], " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p10", " ", "q1"}], "-", 
       RowBox[{"p11", " ", "q1"}], "+", 
       RowBox[{"p01", " ", "p11", " ", "q1"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", "p01", "-", "p11", "-", "q1", "+", 
       RowBox[{"p01", " ", "q1"}], "-", "q2", "+", 
       RowBox[{"q1", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "p01"}], "+", 
       SuperscriptBox["p01", "2"], "+", 
       RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
       RowBox[{"p01", " ", "p11"}], "+", 
       RowBox[{"p01", " ", "q"}], "+", 
       RowBox[{"p11", " ", "q"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{"1", "-", "p01", "-", "q", "-", "q2", "+", 
       RowBox[{"q", " ", "q2"}]}], "\[Equal]", "0"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "p01", "+", "p10", "+", "p11", "+", 
       RowBox[{"q", " ", "q1"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", "q1", ",", "q2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62107953812768*^9, 3.621079592945815*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"q", "\[Rule]", 
     FractionBox[
      RowBox[{"p01", "-", 
       SuperscriptBox["p01", "2"], "-", 
       RowBox[{"p01", " ", "p10"}], "+", "p11", "-", 
       RowBox[{"p01", " ", "p11"}]}], 
      RowBox[{"p01", "+", "p11"}]]}], ",", 
    RowBox[{"q1", "\[Rule]", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p01", "+", "p11"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p01", "+", "p10", "+", "p11"}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "p01"}], "+", 
       SuperscriptBox["p01", "2"], "+", 
       RowBox[{"p01", " ", "p10"}], "-", "p11", "+", 
       RowBox[{"p01", " ", "p11"}]}]]}], ",", 
    RowBox[{"q2", "\[Rule]", 
     FractionBox["p10", 
      RowBox[{"p01", "+", "p10", "+", "p11"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.62107956733235*^9, 3.6210795936038523`*^9}}]
}, Open  ]]
},
WindowSize->{1350, 633},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Microsoft Windows (64-bit) (October 6, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 906, 28, 31, "Input"],
Cell[1488, 52, 901, 22, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2426, 79, 1238, 29, 52, "Input"],
Cell[3667, 110, 442, 9, 21, "Message"],
Cell[4112, 121, 991, 30, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5140, 156, 908, 28, 31, "Input"],
Cell[6051, 186, 813, 22, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6901, 213, 906, 28, 31, "Input"],
Cell[7810, 243, 955, 25, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8802, 273, 905, 28, 31, "Input"],
Cell[9710, 303, 955, 25, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10702, 333, 1223, 31, 55, "Input"],
Cell[11928, 366, 492, 10, 21, "Message"],
Cell[12423, 378, 807, 26, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13267, 409, 908, 28, 31, "Input"],
Cell[14178, 439, 932, 24, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15147, 468, 122, 2, 31, "Input"],
Cell[15272, 472, 571, 12, 21, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15880, 489, 911, 28, 31, "Input"],
Cell[16794, 519, 401, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17232, 536, 1345, 35, 31, "Input"],
Cell[18580, 573, 654, 18, 30, "Output"]
}, Open  ]],
Cell[19249, 594, 93, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[19367, 599, 888, 24, 31, "Input"],
Cell[20258, 625, 444, 9, 21, "Message"],
Cell[20705, 636, 547, 17, 49, "Output"]
}, Open  ]],
Cell[21267, 656, 1008, 31, 31, "Input"],
Cell[CellGroupData[{
Cell[22300, 691, 1343, 38, 76, "Input"],
Cell[23646, 731, 571, 16, 33, "Output"],
Cell[24220, 749, 2134, 65, 87, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26391, 819, 1007, 31, 31, "Input"],
Cell[27401, 852, 1072, 29, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28510, 886, 2567, 69, 120, "Input"],
Cell[31080, 957, 1070, 29, 55, "Output"],
Cell[32153, 988, 789, 24, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32979, 1017, 92, 1, 31, "Input"],
Cell[33074, 1020, 813, 24, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33924, 1049, 1390, 37, 55, "Input"],
Cell[35317, 1088, 791, 24, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36145, 1117, 983, 31, 31, "Input"],
Cell[37131, 1150, 1114, 29, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38282, 1184, 1434, 37, 55, "Input"],
Cell[39719, 1223, 769, 23, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40525, 1251, 1009, 31, 31, "Input"],
Cell[41537, 1284, 1455, 37, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43029, 1326, 1774, 45, 55, "Input"],
Cell[44806, 1373, 948, 27, 52, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

